Why material slow light does not improve cavity-enhanced atom detection

We discuss the prospects for enhancing absorption and scattering of light from a weakly coupled atom in a high-finesse optical cavity by adding a medium with large, positive group index of refraction. The slow-light effect is known to narrow the cavity transmission spectrum and increase the photon lifetime, but the quality factor of the cavity may not be increased in a metrologically useful sense. Specifically, detection of the weakly coupled atom through either cavity ringdown measurements or the Purcell effect fails to improve with the addition of material slow light. A single-atom model of the dispersive medium helps elucidate why this is the case.

==> cav3LA2LA.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Mar 12 10:15:12 2017

@author: Jon Goldwin
"""

#######################################################################
#
# QuTiP (Python) code used to generate the figures for:
# "Why material slow light does not improve cavity-enhanced atom detection,"
#    B. Megyeri, A. Lampis, G. Harvie, R. Culver, and J. Goldwin
#    University of Birmingham
# Published in Journal of Modern Optics
# http://dx.doi.org/10.1080/09500340.2017.1384512
#
#######################################################################
#
# Version info from qt.about()
#
# QuTiP Version:      3.1.0
# Numpy Version:      1.9.3
# Scipy Version:      0.16.1
# Cython Version:     0.24
# Matplotlib Version: 1.5.0rc3
# Fortran mcsolver:   False
# scikits.umfpack:    False
# Python Version:     2.7.10
# Platform Info:      Windows (AMD64)
#
#######################################################################

import time
import os

import matplotlib.pyplot as plt
from matplotlib.pyplot import *

import numpy as np
from numpy import *

from scipy.optimize import *

import qutip as qt
from qutip import *

# Single two-level atom (2LA) and 3LA in a cavity
# 3LA provides slow light due to ladder EIT
# 2LA is particle under test

# Hilbert space: {cavity:0,1,2,...}x{3LA:G,E,D}x{2LA:g,e}
# Even though some calculations will be slower than necessary,
#   we will work with the full Hilbert space throughout
nmax = 2 # max number of photons in cavity subspace
a = tensor(destroy(1+nmax), qeye(3), qeye(2)) # photon annilihation operator
sGE = tensor(qeye(1+nmax), basis(3,0)*basis(3,1).dag(), qeye(2)) # |G><E|
sED = tensor(qeye(1+nmax), basis(3,1)*basis(3,2).dag(), qeye(2)) # |E><D|
sge = tensor(qeye(1+nmax), qeye(3), basis(2,0)*basis(2,1).dag()) # |g><e|
PE = tensor(qeye(1+nmax), basis(3,1)*basis(3,1).dag(), qeye(2))  # |E><E|
PD = tensor(qeye(1+nmax), basis(3,2)*basis(3,2).dag(), qeye(2))  # |D><D|
Pe = tensor(qeye(1+nmax), qeye(3), basis(2,1)*basis(2,1).dag())  # |e><e|    

# options for expectation values
e_ops = []
e_ops.append(a.dag()*a)
e_ops.append(sGE.dag()*sGE)
e_ops.append(sED.dag()*sED)
e_ops.append(sge.dag()*sge)
# options for solvers
options = Options()
options.nsteps = 1000
options.method = 'adams'
options.atol = 1e-14
options.rtol = 1e-15

# default parameters for collapse operators
# <> all times in microsecs, and frequencies are angular
# <> decay rates correspond to half-widths
# 0 kappa: cavity
# 1 gamma: (E,e)->(G,g)
# 2 Gamma: D->E
p_col_def = (2*pi*10.0, \
             2*pi*3.0,  \
             2*pi*3.0/1000)

# default parameters for Hamiltonian evolution 
# 0 G: Rabi frequency (/2) for 3LA and cavity
# 1 g: Rabi freq (/2) for 2LA and cavity
# 2 W: Rabi freq for 3LA EIT
# 3 d: laser-cavity detuning (cavity on resonance with atom)
# 4 eta: cavity probe amplitude (may be zero)
# 5 w: 2LA side-drive Rabi freq (may be zero)
p_ham_def = (2*pi*100.0,   \
             2*pi*0.1,     \
             2*pi*20.0,    \
             2*pi*0.0,     \
             p_col_def[0]/1000, \
             p_col_def[1]/1000)

# cooperativity from parameters
def C(p_h, p_c):
    return p_h[1]**2/(p_c[0]*p_c[1])

C0 = C(p_ham_def, p_col_def)
print('Default cooperativity of 2LA: {0:.1e}'.format(C0))
ng = 1 + (2*p_ham_def[0]/p_ham_def[2])**2
print('Default group index of 3LA: {}'.format(ng))

# Hamiltonian
def Ham(p):
    return \
    -p[0]*(sGE*a.dag() + sGE.dag()*a)\
    -p[1]*(sge*a.dag() + sge.dag()*a)\
    -p[2]*(sED + sED.dag())/2        \
    -p[3]*(a.dag()*a + PE + PD + Pe) \
    -1j*p[4]*(a - a.dag())              \
    -p[5]*(sge + sge.dag())/2
    
# Collapse operators for decay
def Col(p):
    return \
    [sqrt(2*p[0])*a,   \
     sqrt(2*p[1])*sGE, \
     sqrt(2*p[1])*sge, \
     sqrt(2*p[2])*sED]
    
# steady-state photon number
def n_ss(p_h, p_c):
    # steady state density matrix
    rho_ss = qt.steadystate(Ham(p_h), Col(p_c))
    return qt.expect(a.dag()*a, rho_ss)

# free-space susceptibility of 3LA    
def rho3LA(p_h, p_c):
    G = p_h[0]
    W = p_h[2]
    d = p_h[3]
    gamma = p_c[1]
    Gamma = p_c[2]
    return G*(d+1j*Gamma)/((W/2)**2-d**2+Gamma*gamma-1j*d*(Gamma+gamma))
    
# free-space susceptibility of 2LA    
def rho2LA(p_h, p_c):
    g = p_h[1]
    d = p_h[3]
    gamma = p_c[1]
    return -g*(d-1j*gamma)/(d**2+gamma**2)
    
# cavity ringdown
def crd(p_h, p_c, tmax, numt, tskip):
    # duplicate input for manipulations
    ph = list(p_h)
    # define exponential decay for fitting
    exp_ = lambda t,A,R,t0: A*exp(-R*(t-t0))
    # find steady state for initial condition
    rho_ss = qt.steadystate(Ham(ph), Col(p_c))
    ph[4] = 0 # turn off cavity drive laser for ringdown
    ph[5] = 0 # turn off side laser just in case
    tlist = np.linspace(0, 1, numt)*tmax # times
    sol = qt.mesolve(Ham(ph), rho_ss, tlist, Col(p_c), e_ops, options=options)
    nlist = sol.expect[0]
    # now do the fit, skipping the first tskip points
    Rguess = 2*p_c[0]/(1 + (2*p_h[0]/p_h[2])**2)
    fit = curve_fit(exp_, tlist[tskip:], nlist[tskip:]/nlist[0], [1, Rguess, 0])
    return fit[0][1]
    

#######################################################################
#######################################################################

# set 1->0 to skip a calculation and plot with data from memory:
# [fig1, fig2, fig3, fig4]
calc = [1, 1, 1, 1]
  
#######################################################################
#######################################################################
    
    
# Figure 1: 3LA only
if calc[0]:
    # set up detunings -- include more x points around centre
    d1 = np.linspace(-2*pi*140, -2*pi*2, 100)
    d1 = np.append(d1, np.linspace(-2*pi*1, 2*pi*1, 201))
    d1 = np.append(d1, np.linspace(2*pi*2, 2*pi*140, 100))
    # full steady state solution from the master equation
    start = time.clock()
    n1 = empty(shape(d1))
    n1approx = empty(shape(d1))
    p_ham = list(p_ham_def)
    p_ham[1] = 0 # set g=0 for now to ignore 2LA
    p_col = list(p_col_def)
    for i in arange(size(d1)):
        p_ham[3] = d1[i]
        n1[i] = n_ss(p_ham, p_col)/(p_ham[4]/p_col[0])**2
        n1approx[i] = abs(-p_col[0]/(1j*d1[i]-p_col[0]+1j*p_ham[0]*rho3LA(p_ham,p_col)))**2
        print('\rWorking on spectrum with 3LA only: {0:3.0f}%'.format(100*(i+1)/size(d1))),
    stop = time.clock()
    print(' done!\nTiming: {0:.1f} seconds'.format(stop-start))
    p_ham[3] = 0 # zero detuning
    rho10 = qt.steadystate(Ham(p_ham), Col(p_col))
    print('Central value: {0:.2f}'.format(qt.expect(a.dag()*a, rho10)/(p_ham[4]/p_col[0])**2))

# plot it
plt.rcParams.update({'font.size': 18, 'font.family': 'Arial'})
fig1, (fig1a,fig1b) = plt.subplots(1, 2, sharey=True, figsize=(9,4))

fig1a.plot(d1/(2*pi), abs(1/(1 + 1j*(d1/p_col[0])))**2, 'grey', linewidth=2)
fig1a.plot(d1/(2*pi), n1, 'r', linewidth=2)
fig1a.plot(d1/(2*pi), n1approx, 'b--', linewidth=1.5)

fig1a.set_xlabel(r'$\delta/(2\pi)$ [MHz]', fontsize=18)
fig1a.set_ylabel(r'$\langle a^\dagger a\rangle/(\eta/\kappa)^2$', fontsize=18)
fig1a.set_xlim(-140,140)
fig1a.set_ylim(0,1.05)
fig1a.set_yticks(np.linspace(0,1,6))
fig1a.set_yticklabels(['0','0.2','0.4','0.6','0.8','1.0'])
fig1a.text(100,0.9,'(a)', fontsize=18)

fig1b.plot(d1/(2*pi), abs(1/(1 + 1j*(d1/p_col[0])))**2, 'grey', linewidth=2)
fig1b.plot(d1/(2*pi), n1, 'r', linewidth=2)
fig1b.plot(d1/(2*pi), n1approx, 'b--', linewidth=1.5)

fig1b.set_xlabel(r'$\delta/(2\pi)$ [MHz]', fontsize=18)
fig1b.set_yticks(np.linspace(0,1,6))
fig1b.set_xticks(np.linspace(-1,1,5))
fig1b.set_xticklabels(['-1.0','-0.5','0','0.5','1.0'])
fig1b.set_xlim(-1,1)
fig1b.text(0.73,0.9,'(b)', fontsize=18, bbox={'facecolor':'white','edgecolor':'none'})

plt.show()

# Figure 2: cavity ringdown with 3LA
if calc[1]:
    start = time.clock()
    print('Working on CRD with 3LA only ...'),
    ng = 1 + (2*p_ham[0]/p_ham[2])**2 # approximate group index
    R2 = 2*p_col[0]*(1+(ng-1)*p_col[2]/p_col[0])/ng # approx CRD rate
    nt = 4096; # number of time steps
    t2 = np.linspace(0,1,nt)*1.25*ng/p_col[0]
    eta = p_ham[4]
    p_ham[4] = 0 # set eta=0 to get cavity ringdown
	# now integrate in time, with initial condition rho10 from spectrum
    crd2 = qt.mesolve(Ham(p_ham), rho10, t2, Col(p_col), e_ops, options=options)
    nt2 = crd2.expect[0]/(eta/p_col[0])**2
    stop = time.clock()
    print('done!\nTiming: {0:.1f} seconds'.format(stop-start))

fig2, (fig2a,fig2b) = plt.subplots(1, 2, figsize=(9,4))
fig2a.plot(t2, nt2, 'r', linewidth=2)
fig2a.plot(t2, nt2[0]*exp(-R2*t2), 'b--', linewidth=1.5)
fig2a.plot(t2, nt2[0]*exp(-2*p_col[0]*t2), 'grey', linewidth=2)
fig2a.set_yscale('log')
fig2a.set_xlim(0,2)
fig2a.set_ylim(1e-2,1.1)
fig2a.set_xlabel(r'$t$ [$\mu s$]', fontsize=18)
fig2a.set_xticklabels(['0','0.5','1.0','1.5','2.0'])
fig2a.set_ylabel(r'$\langle a^\dagger a\rangle/(\eta/\kappa)^2$', fontsize=18)
fig2a.text(1.7,0.6,'(a)', fontsize=18)

fig2b.plot(t2, nt2[0]*exp(-R2*t2), 'b--', linewidth=1.5)
fig2b.plot(t2, nt2, 'r', linewidth=2)
fig2b.plot(t2, nt2[0]*exp(-2*p_col[0]*t2), 'grey', linewidth=2)
fig2b.set_xlim(0,0.1)
fig2b.set_ylim(0,1.15)
fig2b.set_xlabel(r'$t$ [$\mu s$]', fontsize=18)
fig2b.set_xticklabels(['0','0.02','0.04','0.06','0.08','0.10'])
fig2b.set_yticklabels(['0','0.2','0.4','0.6','0.8','1.0'])
fig2b.text(0.085,1.0,'(b)', fontsize=18)

plt.show()

# Figure 3: figure of merit for CRD
if calc[2]:
    nfits = 11 # number of values of cooperativity
    p_ham = list(p_ham_def)
    p_ham[5] = 0 # turn off side laser
    p_col = list(p_col_def)
    Clist = np.linspace(0, 1e-3, nfits) # cooperativity
    # 2LA with 3LA
    fits3a = empty(nfits)
    # 2LA without 3LA
    fits3b = empty(nfits)  
    start = time.clock()
    for i in range(nfits):
        print('\rWorking on CRD with both: {0:3.0f}%'.format(100*(i+0.5)/nfits)),
        # set g to get the right cooperativity
        p_ham[1] = sqrt(Clist[i]*p_col[0]*p_col[1])
        fits3a[i] = crd(p_ham, p_col, 1.25*ng/p_col[0], 4096, 400)
        print('\rWorking on CRD with both: {0:3.0f}%'.format(100*(i+1)/nfits)),
        p_ham[0] = 0 # de-couple 3LA
        fits3b[i] = crd(p_ham, p_col, 1.25/p_col[0], 4096, 400)
        p_ham[0] = p_ham_def[0]
    stop = time.clock()
    print(' done!\nTiming: {0:.1f} seconds'.format(stop-start))
    # figures of merit
    FOM2LA3LA = (fits3a-fits3a[0])/fits3a[0]
    FOM2LA = (fits3b-fits3b[0])/fits3b[0]
    # guesses for slopes
    slope3a = 1/(1 + (ng-1)*p_col[2]/p_col[0]) + p_col[0]/ng/p_col[1]
    slope3b = 1 + p_col[0]/p_col[1]
    # for testing set 0->1: 2LA only, with kappa -> kappa/ng
    if 0:
        p_ham = list(p_ham_def)
        p_ham[0] = 0 # de-couple 3LA
        p_col = list(p_col_def)
        p_col[0] = p_col_def[0]/ng # rescale kappa
        start = time.clock()
        fits3c = empty(nfits)
        for i in range(nfits):
            print('\rWorking on sanity check: {0:3.0f}%'.format(100*(i+1)/nfits)),
            # set g to get the right cooperativity
            p_ham[1] = sqrt(Clist[i]*p_col[0]*p_col[1])
            fits3c[i] = crd(p_ham, p_col, 1.25/p_col[0], 4096, 400)
        stop = time.clock()
        print(' done!\nTiming: {0:.1f} seconds'.format(stop-start))
        p_ham = list(p_ham_def)
        p_col = list(p_col_def)
        FOMc = (fits3c-fits3c[0])/fits3c[0]
       
fig3, (fig3a) = plt.subplots(1, 1, figsize=(4,4))
fig3a.plot(1e3*Clist, 1e3*slope3a*Clist, 'r', linewidth=1.5)
fig3a.plot(1e3*Clist, 1e3*slope3b*Clist, 'b', linewidth=1.5)
fig3a.plot(1e3*Clist[1:], 1e3*FOM2LA3LA[1:], 'ro')
fig3a.plot(1e3*Clist[1:], 1e3*FOM2LA[1:], 'b^')
fig3a.set_xticks(np.linspace(0,1,6))
fig3a.set_xticklabels(['0','0.2','0.4','0.6','0.8','1.0'])
fig3a.set_yticks(np.linspace(0,2,5))
fig3a.set_yticklabels(['0','0.5','1.0','1.5'])
fig3a.set_xlim(0, 1.1)
fig3a.set_ylim(0, 1.8)
fig3a.set_xlabel(r'$C$ [$10^{-3}$]', fontsize=18)
fig3a.set_ylabel(r'FOM [$10^{-3}$]', fontsize=18)

plt.show()

# Figure 4: Purcell spectrum of 2LA w/ and w/out 3LA
if calc[3]: 
    # set up detunings
    d4 = np.linspace(-2*pi*1, 2*pi*1, 401)
    # full steady-state solution from the master equation
    start = time.clock()
    n4 = empty(shape(d4))
    n4approx = empty(shape(d4))
    ee4 = empty(shape(d4)) # < |e><e| > for 2LA
    p_ham = list(p_ham_def)
    #p_ham[0] = 0 # de-couple 3LA for testing purposes
    p_ham[4] = 0 # turn off cavity drive for Purcell scattering
    p_col = list(p_col_def)
    n40 = (0.5*p_ham[5]/p_col[1])**2*(p_ham[1]/p_col[0])**2 # peak Purcell with no 3LA
    for i in arange(size(d4)):
        p_ham[3] = d4[i]
        rho_ss = qt.steadystate(Ham(p_ham), Col(p_col))
        n4[i] = qt.expect(a.dag()*a, rho_ss)/n40
        ee4[i] = qt.expect(sge.dag()*sge, rho_ss)
        n4approx[i] = abs(p_ham[1]**2/(p_col[0]-1j*d4[i])/(p_col[1]-1j*d4[i]))**2
        print('\rWorking on Purcell spectrum: {0:3.0f}%'.format(100*(i+1)/size(d4))),
    stop = time.clock()
    print(' done!\nTiming: {0:.1f} seconds'.format(stop-start))
    p_ham[3] = 0 # zero detuning
    rho40 = qt.steadystate(Ham(p_ham), Col(p_col))
    print('Central value: {0:.2f}'.format(qt.expect(a.dag()*a, rho40)/n40))
    n4approx = abs(1/(1-1j*d4/p_col[0])/(1-1j*d4/p_col[1]))**2 # approx for no 3LA

fig4, (fig4a) = plt.subplots(1, 1, figsize=(4,4))
fig4a.plot(d4/(2*pi), n4, 'r', linewidth=2)
fig4a.plot(d4/(2*pi), n4approx, 'b', linewidth=2)
fig4a.set_xlim(-1,1)
fig4a.set_xticks(np.linspace(-1,1,5))
fig4a.set_xticklabels(['-1.0','-0.5','0','0.5','1.0'])
fig4a.set_ylim(0,1.05)
fig4a.set_yticklabels(['0','0.2','0.4','0.6','0.8','1.0'])
fig4a.set_xlabel(r'$\delta/(2\pi)$ [MHz]', fontsize=18)
fig4a.set_ylabel(r'$\langle a^\dagger a\rangle/n_0$', fontsize=18)

plt.show()

# restore p_ham and p_col
p_ham = array(p_ham_def)
p_col = array(p_col_def)

# optionally set 0->1 to write figure files
if 0:
    from matplotlib.backends.backend_pdf import PdfPages
    
    p1 = PdfPages('fig1.pdf')
    fig1.savefig(p1, format='pdf', bbox_inches='tight')
    p1.close()
    fig1.savefig('fig1.eps', orientation='portrait', bbox_inches='tight', papertype='A4')
    
    p2 = PdfPages('fig2.pdf')
    fig2.savefig(p2, format='pdf', bbox_inches='tight')
    p2.close()
    fig2.savefig('fig2.eps', orientation='portrait', bbox_inches='tight', papertype='A4')
    
    p3 = PdfPages('fig3.pdf')
    fig3.savefig(p3, format='pdf', bbox_inches='tight')
    p3.close()
    fig3.savefig('fig3.eps', orientation='portrait', bbox_inches='tight', papertype='A4')
    
    p4 = PdfPages('fig4.pdf')
    fig4.savefig(p4, format='pdf', bbox_inches='tight')
    p4.close()
    fig4.savefig('fig4.eps', orientation='portrait', bbox_inches='tight', papertype='A4')


